Time-Window Group-Correlation Support vs. Individual Features: A Detection of Abnormal Users

Autoencoder-based anomaly detection methods have been used in identifying anomalous users from large-scale enterprise logs with the assumption that adversarial activities do not follow past habitual patterns. Most existing approaches typically build models by reconstructing single-day and individual-user behaviors. However, without capturing long-term signals and group-correlation signals, the models cannot identify low-signal yet long-lasting threats, and will wrongly report many normal users as anomalies on busy days, which, in turn, lead to high false positive rate. In this paper, we propose ACOBE, an Anomaly detection method based on COmpound BEhavior, which takes into consideration long-term patterns and group behaviors. ACOBE leverages a novel behavior representation and an ensemble of deep autoencoders and produces an ordered investigation list. Our evaluation shows that ACOBE outperforms prior work by a large margin in terms of precision and recall, and our case study demonstrates that ACOBE is applicable in practice for cyberattack detection.

==> behfigures/figures.py <==
#!/usr/bin/python3
import csv, gzip, json, matplotlib, numpy, os, random
matplotlib.use ('Agg')
import matplotlib.pyplot

exp = 'expbeh'
votes = 3
r1 = '/home/lunpin/anom/cert2016/r6.1/' + exp
r2 = '/home/lunpin/anom/cert2016/r6.2/' + exp

def main ():

    print ('Plot Metrics')

    acobe = readExperiments (r1, '2020-03-07_s1beh_1', 'anom1_labeledldap.txt')
    acobe.extend (readExperiments (r1, '2020-03-07_s1beh_2', 'anom1_labeledldap.txt'))
    acobe.extend (readExperiments (r1, '2020-03-07_s1beh_3', 'anom1_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s1beh_1', 'anom1_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s1beh_2', 'anom1_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s1beh_3', 'anom1_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s2beh_1', 'anom2_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s2beh_2', 'anom2_labeledldap.txt'))
    acobe.extend (readExperiments (r2, '2020-03-07_s2beh_3', 'anom2_labeledldap.txt'))
    
    plotMetric ('acobe_metric_' + exp, [
        ['3-Vote', getMetric (acobe, days=1, votes=3)], 
        ['2-Vote', getMetric (acobe, days=1, votes=2)], 
        ['1-Vote', getMetric (acobe, days=1, votes=1)]])
    
    ain1 = readExperiments (r1, '2020-02-15_s1beh_16', 'anom1_labeledldap.txt')
    ain1.extend (readExperiments (r2, '2020-02-15_s1beh_16', 'anom1_labeledldap.txt'))
    ain1.extend (readExperiments (r2, '2020-02-15_s2beh_16', 'anom2_labeledldap.txt'))
    
    egh = readExperiments (r1, '2020-04-04_s1beh_1', 'anom1_labeledldap.txt')
    egh.extend (readExperiments (r1, '2020-04-04_s1beh_2', 'anom1_labeledldap.txt'))
    egh.extend (readExperiments (r1, '2020-04-04_s1beh_3', 'anom1_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s1beh_1', 'anom1_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s1beh_2', 'anom1_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s1beh_3', 'anom1_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s2beh_1', 'anom2_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s2beh_2', 'anom2_labeledldap.txt'))
    egh.extend (readExperiments (r2, '2020-04-04_s2beh_3', 'anom2_labeledldap.txt'))

    t4f = readExperiments (r1, '2020-04-05_s1beh_1', 'anom1_labeledldap.txt')
    t4f.extend (readExperiments (r1, '2020-04-05_s1beh_2', 'anom1_labeledldap.txt'))
    t4f.extend (readExperiments (r1, '2020-04-05_s1beh_3', 'anom1_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s1beh_1', 'anom1_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s1beh_2', 'anom1_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s1beh_3', 'anom1_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s2beh_1', 'anom2_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s2beh_2', 'anom2_labeledldap.txt'))
    t4f.extend (readExperiments (r2, '2020-04-05_s2beh_3', 'anom2_labeledldap.txt'))
    
    d1 = readExperiments (r1, '2020-05-27_s1beh_1', 'anom1_labeledldap.txt')
    d1.extend (readExperiments (r1, '2020-05-27_s1beh_2', 'anom1_labeledldap.txt'))
    d1.extend (readExperiments (r1, '2020-05-27_s1beh_3', 'anom1_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s1beh_1', 'anom1_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s1beh_2', 'anom1_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s1beh_3', 'anom1_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s2beh_1', 'anom2_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s2beh_2', 'anom2_labeledldap.txt'))
    d1.extend (readExperiments (r2, '2020-05-27_s2beh_3', 'anom2_labeledldap.txt'))
 
    liu = readExperiments (r1, '2020-06-07_s1beh_1', 'anom1_labeledldap.txt')
    liu.extend (readExperiments (r1, '2020-06-07_s1beh_2', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r1, '2020-06-07_s1beh_3', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r1, '2020-06-07_s1beh_4', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s1beh_1', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s1beh_2', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s1beh_3', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s1beh_4', 'anom1_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s2beh_1', 'anom2_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s2beh_2', 'anom2_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s2beh_3', 'anom2_labeledldap.txt'))
    liu.extend (readExperiments (r2, '2020-06-07_s2beh_4', 'anom2_labeledldap.txt'))

    liuf = readExperiments (r1, '2020-06-08_s1beh_1', 'anom1_labeledldap.txt')
    liuf.extend (readExperiments (r1, '2020-06-08_s1beh_2', 'anom1_labeledldap.txt'))
    liuf.extend (readExperiments (r1, '2020-06-08_s1beh_3', 'anom1_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s1beh_1', 'anom1_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s1beh_2', 'anom1_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s1beh_3', 'anom1_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s2beh_1', 'anom2_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s2beh_2', 'anom2_labeledldap.txt'))
    liuf.extend (readExperiments (r2, '2020-06-08_s2beh_3', 'anom2_labeledldap.txt'))


    plotMetric ('metric_' + exp, [
        ['Acobe', getMetric (acobe, days=1, votes=votes)],
        ['Base-FF', getMetric (liuf, days=1, votes=votes)],
        ['Baseline', getMetric (liu, days=1, votes=4)],
        ['1-Day', getMetric (d1, days=1, votes=votes)],
        ['No-Group', getMetric (egh, days=1, votes=votes)],
        ['24-TF', getMetric (egh, days=1, votes=votes)],
        ['All-in-1', getMetric (ain1, days=1, votes=1)],
        ])

    print ('heatmap for JPH1910 (r1s2)')
    device = Heatmap ('JPH1910', r1, '2020-03-07_s1beh_1', 'anom1_labeledldap.txt')
    http = Heatmap ('JPH1910', r1, '2020-03-07_s1beh_3', 'anom1_labeledldap.txt')
    plotHeatmaps ('acobe-r1s2-JPH1910_' + exp, 'JPH1910', [device, http], 
        ['Device (working hours)', 'Device (off hours)', 
         'HTTP (working hours)', 'HTTP (off hours)'])

    # print ('heatmap for EGH (r1s2)')
    # device = Heatmap ('MLM0598', r1, '2020-04-04_s1beh_1', 'anom1_labeledldap.txt')
    # plotHeatmaps ('acobe-r1s2-normal', 'JPH1910', [device], 
    #     ['Device (working hours)', 'Device (off hours)']) 

    print ('exlude group behavior')
    plotExperiment ('egh-r1s1-device_' + exp, r1, '2020-04-04_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('egh-r1s1-file_' + exp, r1, '2020-04-04_s1beh_2', 'anom1_labeledldap.txt')
    plotExperiment ('egh-r1s1-http_' + exp, r1, '2020-04-04_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('egh-r2s1-device_' + exp, r2, '2020-04-04_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('egh-r2s1-file_' + exp, r2, '2020-04-04_s1beh_2', 'anom1_labeledldap.txt')
    # plotExperiment ('egh-r2s1-http_' + exp, r2, '2020-04-04_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('egh-r2s2-device_' + exp, r2, '2020-04-04_s2beh_1', 'anom2_labeledldap.txt')
    # plotExperiment ('egh-r2s2-file_' + exp, r2, '2020-04-04_s2beh_2', 'anom2_labeledldap.txt')
    # plotExperiment ('egh-r2s2-http_' + exp, r2, '2020-04-04_s2beh_3', 'anom2_labeledldap.txt')

    print ('acobe')
    plotExperiment ('acobe-r1s1-device_' + exp, r1, '2020-03-07_s1beh_1', 'anom1_labeledldap.txt')
    plotExperiment ('acobe-r1s1-file_' + exp, r1, '2020-03-07_s1beh_2', 'anom1_labeledldap.txt')
    plotExperiment ('acobe-r1s1-http_' + exp, r1, '2020-03-07_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('acobe-r2s1-device_' + exp, r2, '2020-03-07_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('acobe-r2s1-file_' + exp, r2, '2020-03-07_s1beh_2', 'anom1_labeledldap.txt')
    # plotExperiment ('acobe-r2s1-http_' + exp, r2, '2020-03-07_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('acobe-r2s2-device_' + exp, r2, '2020-03-07_s2beh_1', 'anom2_labeledldap.txt')
    # plotExperiment ('acobe-r2s2-file_' + exp, r2, '2020-03-07_s2beh_2', 'anom2_labeledldap.txt')
    # plotExperiment ('acobe-r2s2-http_' + exp, r2, '2020-03-07_s2beh_3', 'anom2_labeledldap.txt')

    print ('all features together in one autoencoder')
    plotExperiment ('ain1-r1s1_' + exp, r1, '2020-02-15_s1beh_16', 'anom1_labeledldap.txt')
    # plotExperiment ('ain1-r2s1_' + exp, r2, '2020-02-15_s1beh_16', 'anom1_labeledldap.txt')
    # plotExperiment ('ain1-r2s2_' + exp, r2, '2020-02-15_s2beh_16', 'anom2_labeledldap.txt')

    print ('slice a day by 24 time frames')
    plotExperiment ('4tf-r1s1-device_' + exp, r1, '2020-04-05_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('4tf-r1s1-file_' + exp, r1, '2020-04-05_s1beh_2', 'anom1_labeledldap.txt')
    plotExperiment ('4tf-r1s1-http_' + exp, r1, '2020-04-05_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('4tf-r2s1-device_' + exp, r2, '2020-04-05_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('4tf-r2s1-file_' + exp, r2, '2020-04-05_s1beh_2', 'anom1_labeledldap.txt')
    # plotExperiment ('4tf-r2s1-http_' + exp, r2, '2020-04-05_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('4tf-r2s2-device_' + exp, r2, '2020-04-05_s2beh_1', 'anom2_labeledldap.txt')
    # plotExperiment ('4tf-r2s2-file_' + exp, r2, '2020-04-05_s2beh_2', 'anom2_labeledldap.txt')
    # plotExperiment ('4tf-r2s2-http_' + exp, r2, '2020-04-05_s2beh_3', 'anom2_labeledldap.txt')

    print ('single day reconstruction')
    plotExperiment ('1dr-r1s1-device_' + exp, r1, '2020-05-27_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('1dr-r1s1-file_' + exp, r1, '2020-05-27_s1beh_2', 'anom1_labeledldap.txt')
    plotExperiment ('1dr-r1s1-http_' + exp, r1, '2020-05-27_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('1dr-r2s1-device_' + exp, r2, '2020-05-27_s1beh_1', 'anom1_labeledldap.txt')
    # plotExperiment ('1dr-r2s1-file_' + exp, r2, '2020-05-27_s1beh_2', 'anom1_labeledldap.txt')
    # plotExperiment ('1dr-r2s1-http_' + exp, r2, '2020-05-27_s1beh_3', 'anom1_labeledldap.txt')
    # plotExperiment ('1dr-r2s2-device_' + exp, r2, '2020-05-27_s2beh_1', 'anom2_labeledldap.txt')
    # plotExperiment ('1dr-r2s2-file_' + exp, r2, '2020-05-27_s2beh_2', 'anom2_labeledldap.txt')
    # plotExperiment ('1dr-r2s2-http_' + exp, r2, '2020-05-27_s2beh_3', 'anom2_labeledldap.txt')

    print ('liuliu')
    plotExperiment ('liu-r1s1_' + exp, r1, '2020-06-07_s1beh_3', 'anom1_labeledldap.txt')
    plotExperiment ('liuf-r1s1_' + exp, r1, '2020-06-08_s1beh_3', 'anom1_labeledldap.txt')
    
    

def plotMetric (filepath, metrics):
    # preprocessing metrics
    for label, metric in metrics:
        TP = metric ['TP']
        FP = metric ['FP']
        TN = [FP [-1] - fp for fp in FP]
        FN = [TP [-1] - tp for tp in TP]
        for m in ['Precision', 'Recall', 'TP Rate', 'FP Rate']: metric [m] = []
        for i in range (0, len (TP)):
            tp, fp, tn, fn = TP [i], FP [i], TN [i], FN [i]
            metric ['Precision'].append ( 0.0 if tp + fp == 0 else tp / (tp + fp) )
            metric ['Recall'].append ( 0.0 if tp + fn == 0 else tp / (tp + fn) )
            metric ['FP Rate'].append ( 0.0 if fp +tn == 0 else fp / (fp + tn) )
            metric ['TP Rate'] = metric ['Recall']
    # plot ROC and F1
    styles = ['k-o', 'k-s', 'k-^', 'k:v', 'k:D', 'k:X', 'k:P']
    fontsize, lw, ms = 14, 2.5, 10
    for figname, xmetric, ymetric, in [
        ['roc', 'FP Rate', 'TP Rate'],
        ['f1', 'Recall', 'Precision']]:
        fig = matplotlib.pyplot.figure ()
        ax = fig.add_subplot (1, 1, 1)
        for i, obj in enumerate (metrics):
            label, metric = obj 
            auc = 0
            for j in range (1, len (metric [xmetric])):
                a_b = metric [ymetric][j] + metric [ymetric][j - 1]
                a_h = metric [xmetric][j] - metric [xmetric][j - 1]
                auc += a_b * a_h / 2
            label = label + ' (' + '{:5.2f}'.format (auc * 100) + '%)'
            print (label, metric ['TP'], metric ['FP'])
            ax.plot (metric [xmetric], metric [ymetric], styles [i], lw=lw, ms=ms, label=label)
        ax.legend (fontsize=fontsize)
        fig.tight_layout ()
        matplotlib.pyplot.savefig ('_'.join ([filepath, figname]) + '.png', dpi=128)
        matplotlib.pyplot.close (fig)
        



def getMetric (experiments, days=1, votes=1):
    # get lists of normal/abnormal users
    normals, abnormals = [], []
    for experiment in experiments: 
        normals.extend (experiment.normals)
        abnormals.extend (experiment.abnormals)
    normals = set (normals)
    abnormals = set (abnormals)
    # get user ranks
    ranks = {}
    for experiment in experiments:
        r = experiment.getAbnormalUserRank (days)
        for user in r:
            if user not in ranks: ranks [user] = []
            ranks [user].append (r [user])
    # derive TPs and FPs
    Ps, TPs, FPs = set (), [0], [0]
    for rank in range (0, len (normals) + len (abnormals)):
        # if len (TPs) - 1 == len (abnormals): break
        for user in ranks:
            if user in Ps: continue # already reported
            if sum ([r >= rank for r in ranks [user]]) >= votes:
                Ps.add (user) # add to reported list
                if user in normals: FPs [-1] += 1
                else: # identify TP: extend arrays
                    TPs.append (TPs [-1] + 1)
                    FPs.append (FPs [-1])
    # append the rest of normal users
    TPs.append (TPs [-1])
    FPs.append (len (normals))
    return {'TP': TPs, 'FP': FPs, 'abnormals': {user: ranks [user] for user in abnormals}}
    



def plotExperiment (filename, dataset, expid=None, label=None):
    experiments = readExperiments (dataset, expid, label)
    for index, experiment in enumerate (experiments):
        output = filename + 'g' + str (index + 1) if len (experiments) > 1 else filename
        plotTrends (output, experiment)
    return experiments [0] if len (experiments) == 1 else experiments



def plotTrends (filename, experiment, head=0, tail=9999, sample=9999):
    fontsize, normallw, abnormallw, markersize = 14, 0.5, 3, 10
    normals = list (experiment.normals)
    abnormals = list (experiment.abnormals)
    dates = experiment.dates
    xaxis = numpy.arange (len (dates))
    fig = matplotlib.pyplot.figure ()
    ax = fig.add_subplot (1, 1, 1)
    scores = []
    # plot scores of normal users
    random.shuffle (normals)
    normals = normals [: sample]
    discarded = 0
    for uid in normals:
        trend = experiment.users [uid].trends ['score']
        scores.extend (trend)
        discard = False
        for i in range (0, len (trend) - 15):
            subtrend = trend [i: i+15]
            if min (subtrend) == max (subtrend): discard = True; discarded += 1; break
        # if discard: continue # disccard straight lines for EGH
        ax.plot (xaxis, trend, '-', color='grey', lw=normallw)
    # plot scores of abnormal users
    for uid in abnormals:
        trend = experiment.users [uid].trends ['score']
        scores.extend (trend)
        ax.plot (xaxis, trend, 'k-', lw=abnormallw, markersize=markersize, label=uid)
        # emphasize on compromise dates
        x, y = [], []
        for date in experiment.users [uid].compromises:
            if date not in dates: continue
            index = dates.index (date)
            x.append (index)
            y.append (trend [index])
        minscore = min (scores)
        ax.plot (x, [minscore] * len (x), 'k*', markersize=markersize)
    # xticks and labels
    xticks = [xaxis [0]]
    for index, date in enumerate (dates):
        if '/01/' in date: xticks.append (index)
    xticks.append (xaxis [-1])
    xticklabels = [dates [i] for i in xticks]
    # title
    mean = numpy.mean (scores)
    std = numpy.std (scores)
    title = 'mean: ' + '{:.4f}'.format (mean) + ', std: ' + '{:.4f}'.format (std)
    # finalize
    ax.set_xticks (xticks)
    ax.set_xticklabels (xticklabels, fontsize=fontsize, rotation=45, ha='right', rotation_mode='anchor')
    ax.yaxis.set_tick_params (labelsize=fontsize)
    ax.legend (fontsize=fontsize)
    ax.set_title (title, fontsize=fontsize)
    fig.tight_layout ()
    matplotlib.pyplot.savefig ('_'.join ([filename, 'trends']) + '.png', dpi=128)
    matplotlib.pyplot.close (fig)
    if discarded > 0: print (filename, 'trends discarded', str (discarded))



def plotHeatmaps (filepath, user, heatmaps, titles=None):            
    fontsize, markersize = 9, 5
    n_bitmaps, bitmapIndex = sum (heatmap.timeframes for heatmap in heatmaps), 0
    fig, axs = matplotlib.pyplot.subplots (nrows=n_bitmaps, ncols=1, sharex=True, sharey=False)
    # plot heatmaps
    for heatmap in heatmaps:
        for timeframe in range (0, heatmap.timeframes):
            ax = axs [bitmapIndex]
            title = None if titles is None else titles [bitmapIndex]
            bitmapIndex += 1
            # enlarge features (rows) by scale and then plot
            imap, scale = [], 10
            for row in heatmap.bitmap [timeframe]:
                for i in range (0, scale): imap.append (row)
            # xticks and xticklabels
            dates, xticks = heatmap.experiment.dates, [0]
            for index, date in enumerate (dates):
                if '/01/' in date: xticks.append (index)
            xticks.append (len (dates) -1)
            xticklabels = [dates [i] for i in xticks]   
            # yticks and yticklabels
            features = heatmap.features
            yticks = [i * scale for i in range (0, len (features) + 1)]
            yticklabels = [str (i + 1) for i in range (0, len (yticks) - 1)] + [None]
            # plot compromises on the last figures
            if bitmapIndex == n_bitmaps: 
                compromises = []
                for i in range (0, scale): imap.append ([0] * len (dates)) # empty line for compromise marks 
                yticks = yticks + [(len (features) + 1) * scale]
                for date in heatmap.experiment.users [user].compromises:
                    if date not in dates: continue
                    compromises.append (dates.index (date))
                    positions = [yticks [-1] - (scale / 2)] * len (compromises)
                ax.plot (compromises, positions, 'k*', markersize=markersize)
            # de-normalize imap
            vmin, vmax = 0.0, 1.0
            if True:
                vmax = 3.0
                vmin = 0.0 - vmax
                imap = numpy.array (imap) * 2 * vmax - vmax
            # finalize subfigure
            im = ax.imshow (imap, cmap='gray_r', aspect='auto', vmin=vmin, vmax=vmax)
            ax.set_xticks (xticks)
            ax.set_xticklabels (xticklabels, fontsize=fontsize)
            matplotlib.pyplot.setp (ax.get_xticklabels (), rotation=45, ha='right', rotation_mode='anchor')
            ax.set_yticks (yticks)
            ax.set_yticklabels (yticklabels, fontsize=fontsize)
            ax.set_title (title, fontsize=fontsize)
            # matplotlib.pyplot.setp (ax.get_yticklabels (), rotation=45, ha='right', rotation_mode='anchor')
            cb = fig.colorbar (im, ax=ax) 
            cb.minorticks_on ()
    # finalize whole figure
    fig.tight_layout ()
    matplotlib.pyplot.savefig (filepath + '.png', dpi=128)
    matplotlib.pyplot.close (fig)



class Experiment (object):
    def __init__ (self, directory, label='label.txt'):
        # read labels (csv)
        users, normals, abnormals = {}, set (), set ()
        for line in csv.reader (open (os.path.join (directory, label), 'r')):
            user = User (line)
            users [user.uid] = user
            if user.isAbnormal (): abnormals.add (user.uid)
            else: normals.add (user.uid)
        # read results (json)
        evaluation = {} # evaluation [date]
        for filename in os.listdir (os.path.join (directory, 'results')):
            if '.result.log' not in filename [-11: ]: continue
            for line in open (os.path.join (directory, 'results', filename), 'r'):
                uid, score, date, model = json.loads (line)
                obj = {'uid': uid, 'score': score, 'date': date, 'model': model}
                if date not in evaluation: evaluation [date] = []
                evaluation [date].append (obj)
        # sort evaluation
        for date in evaluation:
            evaluation [date] = sorted (evaluation [date], key=lambda obj: obj ['score'], reverse=True)
        # get sorted dates
        def dtoi (date):
            MM, DD, YYYY = date.split ('/')
            YYYY = int (YYYY) * 10000
            MM = int (MM) * 100
            DD = int (DD) * 1
            return YYYY + MM + DD
        dates = sorted (list (evaluation.keys ()), key=lambda date: dtoi (date))
        # get trends
        for date in dates:
            currentrank, currentscore = 0, 0
            for rank, user in enumerate (evaluation [date]): 
                if user ['score'] != currentscore: 
                    currentrank, currentscore = rank, user ['score']
                uid = user ['uid']
                users [uid].trends ['rank'].append (currentrank + 1)
                users [uid].trends ['score'].append (currentscore)
        # finalize
        self.directory = directory
        self.users = users
        self.normals = normals
        self.abnormals = abnormals
        self.dates = dates
    def getAbnormalUserRank (self, days=1):
        # sort all abnormal data points
        scores = [] 
        for user in self.abnormals: scores.extend (self.users [user].trends ['score'])
        scores = sorted (list (set (scores)), reverse=True)
        ret_rank = {}
        rank_count = 0
        TPs = 0
        # score as moving threshold
        for score in scores:
            for user in self.users: # order of normal users is irrelevant to results
                if self.users [user].countAbnormalDays (score) >= days: 
                    if user not in ret_rank:
                        rank_count += 1
                        ret_rank [user] = rank_count
                        if user in self.abnormals: TPs += 1
            if TPs == len (self.abnormals): break
        return ret_rank



class User (object):
    ABNORMAL_TAGS = ['Abnormal', 'abnormal']
    def __init__ (self, line):
        if isinstance (line, str): line = list (csv.reader ([line])) [0]
        self.uid  = line [0]
        self.groups = line [1: 5] # business_unit,functional_unit,department,team
        self.label = line [5]
        self.compromises = line [6: ]
        self.trends = {'rank': [], 'score': []}
        self.sortedtrends = None
        self.hasAbnormalRaise = None
        self.mean = None
        self.std = None
    def isAbnormal (self, date=None):
        if date is None: return self.label in self.ABNORMAL_TAGS
        return self.label in self.ABNORMAL_TAGS and date in self.compromises
    def isNormal (self, date=None):
        return not self.isAbnormal (date)
    def csv (self):
        line = [self.uid] + self.groups + [self.label]
        if self.isAbnormal (): line += self.compromises
        return line
    def csvstr (self):
        return ','.join (self.csv ()) + '\n'
    def sortedTrends (self):
        if self.sortedtrends is None: self.sortedtrends = sorted (self.trends ['score'], reverse=True)
        return self.sortedtrends
    def mean (self): 
        if self.mean is None: self.mean = numpy.mean (self.trends ['score'])
        return self.mean
    def std (self):
        if self.std is None: self.std = numpy.std (self.trends ['score'])
        return self.std
    def hasAbnormalRaise (self, scale=3.0):
        if self.hasAbnormalRaise is not None: return self.hasAbnormalRaise
        trends = self.trends ['score']
        for index in range (1, len (trends)):
            past = trends [: index]
            mean, std = numpy.mean (past), numpy.std (past)
            std = 0.0001 if std == 0.0 else std
            if (trend [index] - mean) / std > scale: 
                self.hasAbnormalRaise = True
                return hasAbnormalRaise    
    def countAbnormalDays (self, threshold):
        ret = 0
        for score in self.sortedTrends ():
            if score <= threshold: return ret
            ret += 1
        return ret



class Heatmap (object):    
    def __init__ (self, user, dataset, expid=None, label=None, timeframes=2):
        experiments = readExperiments (dataset, expid, label)
        # find experiment
        for experiment in experiments:
            if user in experiment.normals or user in experiment.abnormals: break
        # read data and save it to a heatmap
        heatmap = {}
        directory = os.path.join (experiment.directory, 'heatmaps.raw')
        for filename in os.listdir (directory):
            if user not in filename: continue
            obj = json.loads (gzip.open (os.path.join (directory, filename), 'r').read ())
            dates, features, bitmap = obj ['xaxis'], obj ['yaxis'], obj ['bitmap']
            features = features [: int (len (features) / 2)] # exclude group behavior
            for i, feature in enumerate (features):
                if feature not in heatmap: heatmap [feature] = {}
                for j, date in enumerate (dates):
                    if date not in heatmap [feature]: heatmap [feature][date] = {}
                    timeframe = int (j / (int (len (dates) / 2)))
                    heatmap [feature][date][timeframe] = bitmap [i][j]
        # transform heatmap to bitmaps
        bitmap = []
        for timeframe in range (0, timeframes):
            bitmap.append ([])
            for feature in features:
                bitmap [timeframe].append ([])
                for date in experiment.dates:
                    bitmap [timeframe][-1].append (heatmap [feature][date][timeframe])            
        # finalize
        self.experiment = experiment
        self.timeframes = timeframes
        self.features = features
        self.heatmap = heatmap
        self.bitmap = bitmap
 


def readExperiments (dataset, expid=None, label=None):
    if expid is not None:
        experiments = []
        for group in os.listdir (os.path.join (dataset, expid)):
            experiments.append (Experiment (os.path.join (dataset, expid, group), label))
            # except: print (dataset, expid, label, 'not ready')
    else: experiments = dataset if isinstance (dataset, list) else [dataset]
    return experiments
 

if __name__ == '__main__': main ()


